Deterministic Metric Distortion of Top-2 Voting

We give tight bounds on the metric distortion of top-2 deterministic voting mechanisms. We first exploit the restrictive structure of top-2 voting to reduce the space of worst-case metrics from the continuum of biased metrics to $2^n$ subset metrics, where every candidate has distance $0$ or $1$ to the optimal candidate and $n$ is the number of candidates. We then reduce these further to just $2n$ polar metrics: $n$ of these have a single optimal candidate, and the other $n$ have a single sub-optimal candidate. This reduction yields an efficient algorithm that computes the exact distortion of every candidate on a given profile and runs in $\mathcal{O}(n^2)$ time. As a corollary, we can derive the exact worst-case distortion for top-2 voting for all values of $n$, for which previous work had non-matching lower and upper bounds.

==> anc/README.md <==
## Setup

Requires Python 3.9+:
```sh
python -m venv .venv
source .venv/bin/activate
pip install -r requirements.txt
```

## Files

`common.py` contains shared utility functions: the terms $N_w$, $D_w$, and $g_w = N_w - \lambda D_w$ for each ballot, and an enumeration of all patterns up to isomorphism (one lexicographically smallest representative per orbit). All of the exact arithmetic is done in a single global algebraic number field `K` set with `set_field`, e.g. $\mathbb{Q}(\sqrt{2})$.

Candidates are 0-indexed, and a pattern is a list `p` where `p[w] = c` means candidate `w` uses the term $w \mapsto c$ (`p[w] = w` is the approval term). For instance, the word $1133$ in the paper is `[0, 0, 2, 2]` here.

`certificates.json` contains the machine-readable certificates given in Appendix B, stored with the same scaling as the paper (not normalized to sum to $1$). Each number $a + b\sqrt{d}$ is stored as the pair `["a", "b"]` of rationals, with $d$ given per $n$. Tight orbits are listed first, and `delta_star` is the floating-point LP optimum at the given $\lambda$. The certificates can be verified in exact arithmetic by running
```sh
python verify_certificate.py
```

`solve_lp.py` contains functions to run the LP for a given `(pattern, lambda)` pair, a bisecting search to find the smallest valid `lambda` for a fixed pattern, and a loop over all patterns that lower bounds $W_k(n)$ for all $(k, n)$ (tight when $k = 2$).

The code assumes $k < n$. Top-$(n - 1)$ ballots already determine full rankings, so $k = n - 1$ is equivalent to $k = n$; we just use $k = n - 1$ instead of $k = n$ because the approval term in `common.py` relies on every ballot leaving some candidate unranked.

Usage: `python solve_lp.py k n_1 n_2 ...`

```sh
$ python solve_lp.py 2 4 5
k=2 n=4: W=3.828427 pattern=(0, 0, 2, 2)
k=2 n=5: W=4.123106 pattern=(0, 0, 2, 3, 4)
$ python solve_lp.py 3 4
k=3 n=4: W=3.000000 pattern=(0, 0, 0, 0)
```

Running `python solve_lp.py` with no arguments instead cross-checks the LP against `certificates.json`, verifying that the numerically computed $\lambda$ lies within $\epsilon$ of the exact value.


==> anc/certificates.json <==
{
  "4": {
    "n": 4, "lambda": ["0", "1"], "d": 2,
    "orbits": [
      {"pattern": [0, 0, 2, 2], "tight": true, "y": [["2", "-1"], ["-1", "1"], ["2", "-1"], ["-1", "1"]], "delta_star": 0.0},
      {"pattern": [0, 0, 0, 0], "tight": false, "y": [["3", "0"], ["1", "0"], ["1", "0"], ["1", "0"]], "delta_star": -0.1176},
      {"pattern": [0, 0, 0, 1], "tight": false, "y": [["4", "0"], ["5", "0"], ["0", "0"], ["3", "0"]], "delta_star": -0.1117},
      {"pattern": [0, 0, 0, 3], "tight": false, "y": [["4", "0"], ["2", "0"], ["2", "0"], ["1", "0"]], "delta_star": -0.0938},
      {"pattern": [0, 0, 1, 1], "tight": false, "y": [["8", "0"], ["10", "0"], ["3", "0"], ["3", "0"]], "delta_star": -0.1117},
      {"pattern": [0, 0, 1, 2], "tight": false, "y": [["0", "0"], ["3", "0"], ["4", "0"], ["5", "0"]], "delta_star": -0.1264},
      {"pattern": [0, 0, 1, 3], "tight": false, "y": [["4", "0"], ["5", "0"], ["3", "0"], ["0", "0"]], "delta_star": -0.1117},
      {"pattern": [0, 0, 2, 3], "tight": false, "y": [["3", "0"], ["2", "0"], ["1", "0"], ["1", "0"]], "delta_star": -0.0529},
      {"pattern": [0, 1, 2, 3], "tight": false, "y": [["1", "0"], ["1", "0"], ["1", "0"], ["1", "0"]], "delta_star": -0.2071}
    ]
  },
  "5": {
    "n": 5, "lambda": ["-1/2", "1/2"], "d": 17,
    "orbits": [
      {"pattern": [0, 0, 2, 3, 4], "tight": true, "y": [["-1", "1"], ["-6", "2"], ["5", "-1"], ["5", "-1"], ["5", "-1"]], "delta_star": 0.0},
      {"pattern": [0, 0, 0, 0, 0], "tight": false, "y": [["3", "0"], ["1", "0"], ["1", "0"], ["1", "0"], ["1", "0"]], "delta_star": -0.1423},
      {"pattern": [0, 0, 0, 0, 1], "tight": false, "y": [["3", "0"], ["3", "0"], ["1", "0"], ["1", "0"], ["1", "0"]], "delta_star": -0.141},
      {"pattern": [0, 0, 0, 0, 4], "tight": false, "y": [["2", "0"], ["1", "0"], ["1", "0"], ["1", "0"], ["0", "0"]], "delta_star": -0.1141},
      {"pattern": [0, 0, 0, 1, 1], "tight": false, "y": [["8", "0"], ["10", "0"], ["0", "0"], ["3", "0"], ["3", "0"]], "delta_star": -0.17},
      {"pattern": [0, 0, 0, 1, 2], "tight": false, "y": [["4", "0"], ["3", "0"], ["3", "0"], ["1", "0"], ["1", "0"]], "delta_star": -0.1404},
      {"pattern": [0, 0, 0, 1, 3], "tight": false, "y": [["0", "0"], ["1", "0"], ["0", "0"], ["1", "0"], ["1", "0"]], "delta_star": -0.2287},
      {"pattern": [0, 0, 0, 1, 4], "tight": false, "y": [["2", "0"], ["2", "0"], ["1", "0"], ["1", "0"], ["0", "0"]], "delta_star": -0.1404},
      {"pattern": [0, 0, 0, 3, 3], "tight": false, "y": [["9", "0"], ["5", "0"], ["5", "0"], ["6", "0"], ["5", "0"]], "delta_star": -0.046},
      {"pattern": [0, 0, 0, 3, 4], "tight": false, "y": [["4", "0"], ["2", "0"], ["2", "0"], ["1", "0"], ["1", "0"]], "delta_star": -0.0716},
      {"pattern": [0, 0, 1, 1, 1], "tight": false, "y": [["11", "0"], ["13", "0"], ["3", "0"], ["3", "0"], ["3", "0"]], "delta_star": -0.1776},
      {"pattern": [0, 0, 1, 1, 2], "tight": false, "y": [["0", "0"], ["1", "0"], ["1", "0"], ["0", "0"], ["1", "0"]], "delta_star": -0.2287},
      {"pattern": [0, 0, 1, 1, 4], "tight": false, "y": [["8", "0"], ["10", "0"], ["3", "0"], ["3", "0"], ["0", "0"]], "delta_star": -0.17},
      {"pattern": [0, 0, 1, 2, 2], "tight": false, "y": [["0", "0"], ["2", "0"], ["2", "0"], ["1", "0"], ["1", "0"]], "delta_star": -0.2287},
      {"pattern": [0, 0, 1, 2, 3], "tight": false, "y": [["0", "0"], ["0", "0"], ["1", "0"], ["1", "0"], ["1", "0"]], "delta_star": -0.3386},
      {"pattern": [0, 0, 1, 2, 4], "tight": false, "y": [["0", "0"], ["1", "0"], ["1", "0"], ["1", "0"], ["0", "0"]], "delta_star": -0.2287},
      {"pattern": [0, 0, 1, 3, 3], "tight": false, "y": [["1", "0"], ["2", "0"], ["1", "0"], ["0", "0"], ["0", "0"]], "delta_star": -0.1385},
      {"pattern": [0, 0, 1, 3, 4], "tight": false, "y": [["1", "0"], ["2", "0"], ["1", "0"], ["0", "0"], ["0", "0"]], "delta_star": -0.1385},
      {"pattern": [0, 0, 2, 2, 4], "tight": false, "y": [["1", "0"], ["1", "0"], ["1", "0"], ["1", "0"], ["0", "0"]], "delta_star": -0.0308},
      {"pattern": [0, 1, 2, 3, 4], "tight": false, "y": [["1", "0"], ["1", "0"], ["1", "0"], ["1", "0"], ["1", "0"]], "delta_star": -0.0246}
    ]
  }
}


==> anc/common.py <==
"""Shared exact-arithmetic pieces for the LP certificates (top-k voting distortion)."""
import itertools, json, os
from sympy import QQ, sqrt, sympify, Rational

K = QQ.algebraic_field(sqrt(2))  # global field; change only via set_field


def set_field(ext):
    global K
    K = QQ.algebraic_field(ext)


def to_K(x):
    return K.from_sympy(sympify(x))


def real(x):
    return K.to_sympy(x)  # exact real value; compare via this, not field-element ordering


def ind(b):
    return K.one if b else K.zero


def prefers(ballot, w, c):
    return w in ballot and (c not in ballot or ballot.index(w) < ballot.index(c))


def N(w, c, ballot):
    if c == w:
        return K.one - ind(w in ballot)
    return K.one - ind(prefers(ballot, w, c))


def D(w, c, ballot):
    if c == w:
        return ind(w in ballot)
    return K.one - ind(ballot[0] == c)


def g(w, c, ballot, lam):
    return N(w, c, ballot) - lam * D(w, c, ballot)


def ballots(n, k=2):
    return itertools.permutations(range(n), k)


def patterns(n):
    """Yield the lex-min endofunction of each isomorphism class (product is lex order, so the first orbit member seen is the min)."""
    seen = set()
    for p in itertools.product(range(n), repeat=n):
        if p not in seen:
            yield p
            for pi in itertools.permutations(range(n)):
                q = [0] * n
                for i in range(n):
                    q[pi[i]] = pi[p[i]]
                seen.add(tuple(q))


def lift(pair, d):
    a, b = (Rational(s) for s in pair)
    return a + b * sqrt(d)


def load_certificates():
    with open(os.path.join(os.path.dirname(os.path.abspath(__file__)), "certificates.json")) as f:
        return json.load(f)


==> anc/requirements.txt <==
numpy>=1.22
scipy>=1.9
sympy>=1.12


==> anc/solve_lp.py <==
"""Floating-point LP solver / lambda bisection for the distortion LP (cross-checks certificates)."""
import sys
import numpy as np
from scipy.optimize import linprog, bisect
from sympy import sqrt, Rational
from common import patterns, g, to_K, set_field, real, ballots, lift, load_certificates


def solve_LP(pattern, lam, k=2):
    n = len(pattern)
    L = to_K(Rational(lam))
    G = np.array([[float(real(g(w, pattern[w], b, L))) for w in range(n)] for b in ballots(n, k)])
    m = len(G)
    A = np.hstack([G, -np.ones((m, 1))])
    res = linprog(
        c=np.r_[np.zeros(n), 1.0], A_ub=A, b_ub=np.zeros(m),
        A_eq=np.r_[np.ones(n), 0.0][None, :], b_eq=[1.0],
        bounds=[(0, None)] * n + [(None, None)], method="highs",
    )
    if res.status != 0:
        raise RuntimeError(res.message)
    return res.x[:n], res.x[n]


def bisect_lambda(pattern, k=2, tol=1e-12):
    f = lambda lam: solve_LP(pattern, lam, k)[1]  # nonincreasing in lam
    hi = 1.0
    while f(hi) > 0:
        hi *= 2
    if f(hi) == 0:
        return hi
    return bisect(f, 0.0, hi, xtol=tol)


def W(n, k=2):
    assert(k <= n)
    if n == k: 
        k = k - 1 # to match assumption that k < n
    lam, p = max(((bisect_lambda(p, k), p) for p in patterns(n)), key=lambda t: t[0])
    return 1 + 2 * lam, p


if __name__ == "__main__":
    if sys.argv[1:]:
        k, *ns = map(int, sys.argv[1:])
        for n in ns:
            w, p = W(n, k)
            print(f"k={k} n={n}: W={w:.6f} pattern={p}")
        sys.exit(0)
    good = True
    for n, cert in load_certificates().items():
        d = cert["d"]
        set_field(sqrt(d))
        lam_n = float(lift(cert["lambda"], d))
        passed = 0
        for o in cert["orbits"]:
            p = o["pattern"]
            lam_p = bisect_lambda(p)
            ok = abs(lam_p - lam_n) < 1e-8 if o["tight"] else lam_p < lam_n - 1e-6
            ok &= abs(solve_LP(p, lam_n)[1] - o["delta_star"]) < 1e-4
            passed += bool(ok)
        tot = len(cert["orbits"])
        print(f"n={n}: {passed}/{tot} orbits match (tight lambda = {lam_n:.8f})")
        good &= passed == tot
    print("ALL CHECKS PASS" if good else "CHECKS FAILED")
    sys.exit(0 if good else 1)


==> anc/verify_certificate.py <==
"""Exact verifier for LP dual certificates (top-k voting distortion)."""
import sys
from sympy import sqrt
from common import N, D, g, set_field, to_K, real, ballots, lift, load_certificates


def verify(pattern, lam, y, k=2):
    n = len(pattern)
    lam = to_K(lam)
    y = [to_K(v) for v in y]
    if not all(real(v) >= 0 for v in y) or not real(sum(y, to_K(0))) > 0:
        return False, None, None
    vals = {
        b: real(sum((y[w] * g(w, pattern[w], b, lam) for w in range(n)), to_K(0)))
        for b in ballots(n, k)
    }
    worst = max(vals, key=vals.get)
    return bool(vals[worst] <= 0), worst, vals[worst]


if __name__ == "__main__":
    certs = load_certificates()
    good = True
    for n, cert in certs.items():
        d = cert["d"]
        set_field(sqrt(d))
        lam = lift(cert["lambda"], d)
        passed = 0
        for o in cert["orbits"]:
            ok, _, worst = verify(o["pattern"], lam, [lift(p, d) for p in o["y"]])
            passed += ok and (worst == 0) == o["tight"]
        tot = len(cert["orbits"])
        print(f"n={n}: {passed}/{tot} orbits pass")
        good &= passed == tot
    print("ALL CHECKS PASS" if good else "CHECKS FAILED")
    sys.exit(0 if good else 1)

